Depth Field Networks for Generalizable Multi-view Scene Representation

Modern 3D computer vision leverages learning to boost geometric reasoning, mapping image data to classical structures such as cost volumes or epipolar constraints to improve matching. These architectures are specialized according to the particular problem, and thus require significant task-specific tuning, often leading to poor domain generalization performance. Recently, generalist Transformer architectures have achieved impressive results in tasks such as optical flow and depth estimation by encoding geometric priors as inputs rather than as enforced constraints. In this paper, we extend this idea and propose to learn an implicit, multi-view consistent scene representation, introducing a series of 3D data augmentation techniques as a geometric inductive prior to increase view diversity. We also show that introducing view synthesis as an auxiliary task further improves depth estimation. Our Depth Field Networks (DeFiNe) achieve state-of-the-art results in stereo and video depth estimation without explicit geometric constraints, and improve on zero-shot domain generalization by a wide margin.

==> monotex.sh <==
#!/bin/bash

#### important
### Call as ./monotex.sh orig.tex new.tex figs_dir
###
### -Ayan Chakrabarti <ayanc@ttic.edu>
### -Matthew Walter <mwalter@ttic.edu>

intex=$1
outtex=$2
figsdir=$3

# Preserve any special TEX directives, which are preceded by a %
directive=$(head -n 5 $intex | grep \!TEX)

latexpand --empty-comments --output /tmp/mono.tex $intex

# Append the directive to the top
sed -i -e "1s/^/$directive\n/" /tmp/mono.tex

mv /tmp/mono.tex $outtex


mkdir $figsdir
count=1
# The following is unable to deal with instances where {} is used inside []
#grep -o '\includegraphics[^}]*}' $outtex | cut -f 2 -d { | tr -d }| sort -u |
#grep '\includegraphics' $outtex | rev | cut -f 1 -d { | rev | tr -d \} | sort -u |
grep '\includegraphics' $outtex | sed 's/.*includegraphics/includegraphics/' | cut -f 2 -d \] | cut -f 2 -d \{ | cut -f 1 -d \} | sort -u |
 while read line; do
    if basename $line | grep '\.[^\.]*' &>/dev/null; then
        fn=$line
        ext2=$(basename $line | grep -o '\.[^\.]*')
        ext=".${line##*.}"
    else
        # Search by extensions for the image
        fn=false
        for ext in .pdf .png .jpg .jpeg; do
            if [ -f "$line$ext" ]; then
                fn=$line$ext
                break
            fi
        done
    fi
    if [ ! -f "$fn" ]; then
        echo "Failed to find file for $line"
    else
        new=$figsdir/fig$count$ext
        echo Copying $fn \($line\) to $new
        cp $fn $new
        line=$(echo $line | sed 's/\//\\\//g')
        new=$(echo $new | sed 's/\//\\\//g')
        cat $2 | sed s/$line/$new/g > /tmp/mono.tex
        mv /tmp/mono.tex $outtex
        count=$((count+1))
    fi
done

